Deterministic Bethe state preparation

We present an explicit quantum circuit that prepares an arbitrary $U(1)$-eigenstate on a quantum computer, including the exact eigenstates of the spin-1/2 XXZ quantum spin chain with either open or closed boundary conditions. The algorithm is deterministic, does not require ancillary qubits, and does not require QR decompositions. The circuit prepares such an $L$-qubit state with $M$ down-spins using $\binom{L}{M}-1$ multi-controlled rotation gates and $2M(L-M)$ CNOT-gates.

==> bethe_qiskit_v3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "191de1c1",
   "metadata": {},
   "source": [
    "# David Raveh and Rafael I. Nepomechie"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "055d4fa1",
   "metadata": {},
   "source": [
    "## david.raveh@rutgers.edu               \n",
    "\n",
    "## nepomechie@miami.edu"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bebb4a73",
   "metadata": {},
   "source": [
    "# The purpose of this code is to prepare the Bethe states $|B^L_M(\\vec k)\\rangle$, based on https://arxiv.org/abs/2403.03283"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c74efa12",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.0.2'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import qiskit \n",
    "qiskit.version.get_version_info()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "dc130d9e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import *\n",
    "import numpy as np\n",
    "import itertools\n",
    "from qiskit import QuantumRegister\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.circuit.library import RYGate\n",
    "from qiskit.circuit.library import UGate\n",
    "np.set_printoptions(suppress=True)\n",
    "np.set_printoptions(threshold=np.inf)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e24820d6",
   "metadata": {},
   "source": [
    "## The function $f(w,\\vec k)$ for the *closed* XXZ chain"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe47d7c7",
   "metadata": {},
   "source": [
    "The Hamiltonian for the closed spin-1/2 XXZ chain, which depends on one parameter $\\Delta$, is given by\n",
    "\n",
    "$$ \\mathcal{H} = \\tfrac{1}{4}\\sum_{n=1}^L \n",
    "    \\left(\\sigma^x_n \\sigma^x_{n+1} + \\sigma^y_n \\sigma^y_{n+1} + \\Delta\\, \\sigma^z_n \\sigma^z_{n+1} \\right) \\,, \\qquad \\vec{\\sigma}_{L+1} = \\vec{\\sigma}_1 $$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "650a68fe",
   "metadata": {},
   "source": [
    "Here we make the closed-chain function $f(w,\\vec k)$ for a given set of Bethe roots $\\vec k=[k_1,\\dots,k_M]$\n",
    "\n",
    "$$f(w, \\vec{k}) = \\sum_{\\sigma\\in S_M} \\varepsilon(\\sigma)\\, A(k_{\\sigma(1)}, \\cdots, k_{\\sigma(M)})\\, \n",
    "    e^{i \\sum_{j=1}^M k_{\\sigma(j)} x_j} $$\n",
    "\n",
    "where $A(k_1, \\ldots, k_M)$ is defined in Appendix A."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a73f589c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#mylist is a collection of permutations t of the numbers 0 to M-1\n",
    "def mylist(M): \n",
    "    return list(itertools.permutations(range(M)))\n",
    "\n",
    "# inversion number of t=(0,1,2,...,M-1)\n",
    "def inv(t):\n",
    "    x=0\n",
    "    for j in range(M):\n",
    "        for i in range(j):\n",
    "            if t[i]>t[j]:\n",
    "                x=x+1\n",
    "    return x\n",
    "\n",
    "# sign of permutation t\n",
    "def e(t):\n",
    "    return (-1)**inv(t)\n",
    "    \n",
    "def s(k,kp):\n",
    "    return 1-2*Delta*np.exp(1.j*kp)+np.exp(1.j*(k+kp))\n",
    "\n",
    "# k=[k0,...,kM-1]\n",
    "def Aclosed(k):\n",
    "    x=1\n",
    "    for l in range(len(k)):\n",
    "        for j in range(l):\n",
    "            x=x*s(k[l],k[j])\n",
    "    return x\n",
    "\n",
    "# permutes the bethe roots k into an order determined by t: [k0,k1,k2] -> [k1,k2,k0]\n",
    "def kperm(k,t):\n",
    "    y=[]\n",
    "    for i in t:\n",
    "        y.append(k[i])\n",
    "    return y\n",
    "\n",
    "# positions of the ones in w\n",
    "def positions(w):\n",
    "    x=[]\n",
    "    for i in range(len(w)):\n",
    "        if w[i]==1:\n",
    "            x.append(i+1) # positions run from 1 to L, not 0 to L-1\n",
    "    return x\n",
    "\n",
    "def fclosed(w,k):\n",
    "    x=positions(w)\n",
    "    z=0\n",
    "    for t in mylist(len(k)):\n",
    "        y=kperm(k,t)\n",
    "        v=0\n",
    "        for i in range(len(k)):\n",
    "            v=v+y[i]*x[i]\n",
    "        v=np.exp(1.j*v)\n",
    "        z=z+e(t)*Aclosed(y)*v\n",
    "    return z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "302b725f",
   "metadata": {},
   "source": [
    "## The function $f(w,k)$ for the *open* XXZ chain"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a1ccde1",
   "metadata": {},
   "source": [
    "The Hamiltonian for the open spin-1/2 XXZ chain, which depends on three parameters $\\Delta$, $h$, $h'$, is given by\n",
    "\n",
    "$$\\mathcal{H} = \\tfrac{1}{4}\\sum_{n=1}^{L-1}\n",
    "    \\left(\\sigma^x_n \\sigma^x_{n+1} + \\sigma^y_n \\sigma^y_{n+1} + \\Delta\\,  \\sigma^z_n \\sigma^z_{n+1} \\right) + \\tfrac{1}{4}\\left(h\\, \\sigma^z_1 + h'\\, \\sigma^z_L \\right) $$\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd7a2b07",
   "metadata": {},
   "source": [
    "Here we make the open-chain function $f(w, \\vec{k})$ for a given set of Bethe roots $\\vec k=[k_1,\\dots,k_M]$\n",
    "\n",
    "$$f(w, \\vec{k}) = \\sum_{\\sigma\\in S_M}\n",
    "    \\sum_{\\epsilon_1,\\dots,\\epsilon_M=\\pm 1}\n",
    "    \\varepsilon(\\sigma)\\,\\epsilon_1\\dots\\epsilon_M\\, A(\\epsilon_1 k_{\\sigma(1)}, \\ldots, \\epsilon_M k_{\\sigma(M)})\\, \n",
    "    e^{i \\sum_{j=1}^M \\epsilon_j k_{\\sigma(j)} x_j} $$\n",
    "\n",
    "where $A(k_1, \\ldots, k_M)$ is defined in Appendix A.\n",
    "\n",
    "Only a few new things need to be defined:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "aa7f1b15",
   "metadata": {},
   "outputs": [],
   "source": [
    "# mysign gives all possible choices of [e0,e1,...,eM-1], where e=\\pm 1\n",
    "def mysign(M):\n",
    "    return list(itertools.product([-1,1],repeat=M))\n",
    "\n",
    "def B(k,kp):\n",
    "    return s(k,kp)*s(kp,-k)\n",
    "\n",
    "def beta(k):\n",
    "    return (1+(hp-Delta)*np.exp(-1j*k))*np.exp(1j*(L+1)*k)\n",
    "\n",
    "# k=[k0,...,kM-1]\n",
    "def Aopen(k,sign):\n",
    "    x=1\n",
    "    for l in range(len(k)):\n",
    "        x=x*beta(-sign[l]*k[l])\n",
    "    for l in range(len(k)):\n",
    "        for j in range(l):\n",
    "            x=x*B(-sign[j]*k[j],sign[l]*k[l])*np.exp(-1j*sign[l]*k[l])\n",
    "    return x\n",
    "\n",
    "def fopen(w,k):\n",
    "    x=positions(w)\n",
    "    z=0\n",
    "    for sign in mysign(len(k)): # all negations of bethe roots\n",
    "        numnegatives=0\n",
    "        for i in sign:\n",
    "            if i==-1:\n",
    "                numnegatives=numnegatives+1\n",
    "        for t in mylist(len(k)): # all permutations of bethe roots\n",
    "            y=kperm(k,t)\n",
    "            v=0\n",
    "            for i in range(len(k)):\n",
    "                v=v+sign[i]*y[i]*x[i]\n",
    "            v=np.exp(1.j*v)\n",
    "            z=z+e(t)*((-1)**numnegatives)*Aopen(y,sign)*v\n",
    "    return z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd4b472d",
   "metadata": {},
   "source": [
    "## Bethe circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3aaccbb1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create set of permutations\n",
    "def P(L,M):\n",
    "    if M==0:\n",
    "        return [[0] * L]\n",
    "    elif L-M==0:\n",
    "        return [[1] * L]\n",
    "    else:\n",
    "        x=[]\n",
    "        for p0 in P(L-1,M):\n",
    "            x.append(p0+[0])\n",
    "        for p1 in P(L-1,M-1):\n",
    "            x.append(p1+[1])    \n",
    "        return x\n",
    "\n",
    "# here farray is a list of the evaluated coefficients f(w,k)\n",
    "def F(b):\n",
    "    sol=[] # solutions of w=ab\n",
    "    for w in P(L,M):\n",
    "        if w[L-len(b):L]==b:\n",
    "            sol.append(w)\n",
    "    if len(sol)==1:\n",
    "        position=P(L,M).index(sol[0])\n",
    "        return farray[position][1]\n",
    "    else:  \n",
    "        x=0\n",
    "        for p in sol:\n",
    "            position=P(L,M).index(p)\n",
    "            x=x+abs(farray[position][1])**2\n",
    "        return x**0.5\n",
    "\n",
    "def G(i,b):\n",
    "    x=[i] + b\n",
    "    return F(x)/F(b)\n",
    "\n",
    "def theta(b):\n",
    "    return 2*np.arccos(abs(G(1,b)))\n",
    "def lam(b):\n",
    "    return np.angle(G(0,b))-np.pi\n",
    "def phi(b):\n",
    "    return np.angle(G(1,b))-lam(b)\n",
    "\n",
    "def u(b):\n",
    "    t=theta(b)\n",
    "    la=lam(b)\n",
    "    p=phi(b)\n",
    "    return UGate(t,p,la)\n",
    "\n",
    "def applyX(bethe,m,l):\n",
    "    bethe.cx(L-m,L-m+l)\n",
    "\n",
    "def applyI(bethe,m,l):\n",
    "    sol=[] # these will be the strings b in P(L-m,M-l)\n",
    "    for b in P(L-m,M-l):\n",
    "        if F(b)!=0: # Check that F(b)!=0\n",
    "            sol.append(b)\n",
    "    if len(sol)==1:\n",
    "        applyX(bethe,m,l)\n",
    "        b=sol[0] # when b is unique, no extra controls are needed\n",
    "        if l==1:\n",
    "            cU = u(b).control(1)\n",
    "            bethe.append(cU,[L-m+l,L-m])\n",
    "        else:\n",
    "            ccU = u(b).control(2)\n",
    "            bethe.append(ccU,[L-m+l-1,L-m+l,L-m])\n",
    "        applyX(bethe,m,l)\n",
    "    elif len(sol)>1:\n",
    "        applyX(bethe,m,l)\n",
    "        for b in sol:\n",
    "            extra=[] # these are going to be the locations of the extra controls\n",
    "            for i in range(len(b)):\n",
    "                if b[i]==1:\n",
    "                    # if b=[0,1] then extra=[0], location of control\n",
    "                    extra.append(len(b)-i-1)\n",
    "            if l==1:\n",
    "                cU = u(b).control(1+len(extra))\n",
    "                bethe.append(cU,extra + [L-m+l,L-m])\n",
    "            else:\n",
    "                ccU = u(b).control(2+len(extra))\n",
    "                bethe.append(ccU,extra + [L-m+l-1,L-m+l,L-m])\n",
    "        applyX(bethe,m,l)   \n",
    "        \n",
    "def circuit(params,chain):\n",
    "    L=params[0]\n",
    "    M=params[1]\n",
    "    Delta=params[2]\n",
    "    k=params[3]\n",
    "    if chain=='open':\n",
    "        h=params[4]\n",
    "        hp=params[5]\n",
    "        \n",
    "    q=QuantumRegister(L)\n",
    "    bethe = QuantumCircuit(q)\n",
    "\n",
    "    \n",
    "    # Create initial state        \n",
    "    for i in range(M):\n",
    "        bethe.x(i) \n",
    "    bethe.barrier()\n",
    "\n",
    "    # Apply I-gates\n",
    "    for m in reversed(range(2,L+1)):\n",
    "        for l in range(max(M+m-L,1),min(M,m-1)+1):\n",
    "            applyI(bethe,m,l)       \n",
    "        bethe.barrier() \n",
    "    return bethe"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "24063d35",
   "metadata": {},
   "source": [
    "## Example Bethe root choices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2ccd925c-0c77-4c3c-b266-5614d4d1baec",
   "metadata": {},
   "source": [
    "For a given model (spin-1/2 XXZ closed or open), and for given values of $L$ and $M$, the Bethe roots $\\{k_1, ..., k_M\\}$ are assumed to be known. (The Bethe roots can be obtained by solving the corresponding Bethe equations, e.g. using Newton's method.) Below are some example choices:"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1ac4d35a",
   "metadata": {},
   "source": [
    "Closed XXX, delta=1, Bethe roots={-2.0943951115532506, 2.094395111553251}, energy=6, L=4, M=2\n",
    "\n",
    "---\n",
    "Closed XXX, delta=1, Bethe roots={-1.7227684517685768, 3.141592653589793, 1.7227684517685768}, energy=8.60555128297041, L=6, M=3\n",
    "    \n",
    "---\n",
    "\n",
    "Closed XXX, delta=1, Bethe roots={-1.5220024980135645, -2.634831769525861, 2.6348317695258605, 1.5220024980135642}, energy=11.302186879339416, L=8, M=4\n",
    "\n",
    "---\n",
    "Closed XXX, delta=1, Bethe roots={-1.3926185292093711, -2.3253446892906506, 3.141592653589793, 2.325344689290651, 1.3926185292093705}, energy=14.030892676785452, L=10, M=5\n",
    "\n",
    "---\n",
    "Closed XXZ, delta=0.5, Bethe roots={-2.2056631988105195, 2.2056631988105195}, energy=4.3722813261097535, L=4, M=2\n",
    "\n",
    "\n",
    "---\n",
    "Closed XXZ, delta=0.5, Bethe roots   {-1.884955585326176, 1.884955598981455, 3.1415926606099034}, energy=6.23606797749956, L=6, M=3\n",
    "\n",
    "---\n",
    "Closed XXZ, delta=Cosh(0.1)=1.0050041680558035, Bethe roots={0.011213836970837356, 1.041590632711175 - 0.729100186957427j, 1.041590632711175 + 0.729100186957427j}, energy=1.4498157711985113, L=6, M=3\n",
    "\n",
    "---\n",
    "Closed XXZ, delta=0.5, Bethe roots={-2.6839470901091143, -1.717726341337345, 1.717726341337345, 2.6839470901091143}, energy=8.173988723280036, L=8, M=4\n",
    "\n",
    "---\n",
    "Open XXX, delta=1, h=hp=0, Bethe roots={2.276165741027847, 1.2846162678803887}, energy=4.732050845799164, L=4, M=2\n",
    "\n",
    "---\n",
    "Open XXX, delta=1, h=hp=0, Bethe roots={2.5398342001187024, 1.9084069140934237, 1.1461507768412273}, energy=7.487154232133537, L=6, M=3\n",
    "\n",
    "---\n",
    "Open XXX, delta=1, h=hp=0, Bethe roots={2.679744980313025, 2.2056671514397728, 1.6965261329177208, 1.0601164701419314}, energy=10.249865096564593, L=8, M=4\n",
    "\n",
    "\n",
    "---\n",
    "Open XXZ, delta=0.5, h=0.1, hp=0.3, Bethe roots={0.682741231585585, 1.385611917077896}, energy=0.08005214893738843, L=4, M=2\n",
    "\n",
    "---\n",
    "Open XXZ, delta=0.5, h=0.1, hp=0.3, Bethe roots={0.3691975274494157, 0.7130354857997001, 0.9909893600637687}, energy=-1.473718892682273, L=6, M=3\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aaeb1813",
   "metadata": {},
   "source": [
    "## Running the circuit - example 1: open chain "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "dc564e9c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2030.43x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# choose the desired values\n",
    "chain='open'\n",
    "L=4\n",
    "M=2\n",
    "Delta=0.5\n",
    "k=[0.682741231585585, 1.385611917077896]\n",
    "h=0.1\n",
    "hp=0.3\n",
    "\n",
    "\n",
    "# store the coefficients f(w,k) and run the Bethe circuit\n",
    "farray=[]\n",
    "if chain=='closed':\n",
    "    for w in P(L,M):\n",
    "        farray=farray+[[w,fclosed(w,k)]]\n",
    "    bethe=circuit([L,M,Delta,k],'closed')\n",
    "    \n",
    "if chain=='open':\n",
    "    for w in P(L,M):\n",
    "        farray=farray+[[w,fopen(w,k)]]\n",
    "    bethe=circuit([L,M,Delta,k,h,hp],'open')\n",
    "\n",
    "bethe.draw(output='mpl', initial_state=True,scale=1,plot_barriers=True,fold=40)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fa3f379",
   "metadata": {},
   "source": [
    "### We build the Hamiltonians out of SparsePauliOps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "440cb4d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit.quantum_info import SparsePauliOp\n",
    "\n",
    "op=[]\n",
    "for i in range(L-1):\n",
    "    op=op+[(\"XX\",[i,i+1],-1/2)]\n",
    "    op=op+[(\"YY\",[i,i+1],-1/2)]\n",
    "    op=op+[(\"ZZ\",[i,i+1],-Delta/2)]\n",
    "\n",
    "if chain=='closed':\n",
    "    op=op+[(\"XX\",[L-1,0,-1/2],-1/2)]\n",
    "    op=op+[(\"YY\",[L-1,0,-1/2],-1/2)]\n",
    "    op=op+[(\"ZZ\",[L-1,0,-1/2],-Delta/2)]\n",
    "    op=op+[(\"I\",[0],Delta*L/2)]\n",
    "    \n",
    "if chain=='open':\n",
    "    #recall that qiskit labels the vector spaces from left to right\n",
    "    op=op+[(\"Z\",[L-1],-h/2)]\n",
    "    op=op+[(\"Z\",[0],-hp/2)]\n",
    "    op=op+[(\"I\",[0],(h+hp+Delta*(L-1))/2)]\n",
    "\n",
    "ham = SparsePauliOp.from_sparse_list(op, num_qubits=L)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a55ee022",
   "metadata": {},
   "source": [
    "### Compute the expectation value of the state using shots, and compare it with the energy from the Bethe ansatz:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "239cd42f",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "aer_estimator = AerEstimator(run_options={\"shots\": 10000})\n",
    "\n",
    "def evaluate_energy(qc,ham):\n",
    "    #qc.assign_parameters({new: x0})\n",
    "    estimator_job1 = aer_estimator.run(qc, ham)\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    return estimator_result1.values[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "83a8301c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.08084000000000002"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "evaluate_energy(bethe,ham)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7141799e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.08005214893738843\n"
     ]
    }
   ],
   "source": [
    "# energy from Bethe ansatz\n",
    "exact_energy=0\n",
    "for i in k:\n",
    "    exact_energy=exact_energy+2*(Delta-np.cos(i))\n",
    "print(exact_energy)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8ba37e70",
   "metadata": {},
   "source": [
    "### Output the $2^L$ vector using the statevector simulator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "cdb0d368",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j,  0.        +0.j,  0.        +0.j, -0.56010015+0.j,\n",
       "        0.        +0.j, -0.4032429 +0.j, -0.07864458-0.j,  0.        +0.j,\n",
       "        0.        +0.j, -0.05481203-0.j,  0.33089399+0.j,  0.        +0.j,\n",
       "        0.63639832+0.j,  0.        +0.j,  0.        +0.j,  0.        +0.j])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "sv = Statevector.from_label('0'*L)\n",
    "ft_sv = sv.evolve(bethe)\n",
    "ft_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "4fe98b48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$-0.5601001514 |0011\\rangle-0.4032429003 |0101\\rangle-0.0786445793 |0110\\rangle-0.0548120293 |1001\\rangle+0.3308939887 |1010\\rangle+0.6363983215 |1100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ft_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "16d1b2da",
   "metadata": {},
   "source": [
    "### Explicit check of the eigenvector and the corresponding eigenvalue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "28cdb824",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.allclose((ham.to_matrix())@(ft_sv.data),exact_energy*(ft_sv.data),atol=1e-3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "470124b6",
   "metadata": {},
   "source": [
    "## Running the circuit - example 2: closed chain "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "cfce05b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3553.86x1120.39 with 1 Axes>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# choose the desired values\n",
    "chain='closed'\n",
    "L=6\n",
    "M=3\n",
    "Delta=1.0050041680558035\n",
    "k=[0.011213836970837356, 1.041590632711175 - 0.729100186957427j, 1.041590632711175 + 0.729100186957427j]\n",
    "#h=.1\n",
    "#hp=0.3\n",
    "\n",
    "\n",
    "# store the coefficients f(w,k) and run the Bethe circuit\n",
    "farray=[]\n",
    "if chain=='closed':\n",
    "    for w in P(L,M):\n",
    "        farray=farray+[[w,fclosed(w,k)]]\n",
    "    bethe=circuit([L,M,Delta,k],'closed')\n",
    "    \n",
    "if chain=='open':\n",
    "    for w in P(L,M):\n",
    "        farray=farray+[[w,fopen(w,k)]]\n",
    "    bethe=circuit([L,M,Delta,k,h,hp],'open')\n",
    "\n",
    "bethe.draw(output='mpl', initial_state=True,scale=1,plot_barriers=True,fold=40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8e0446dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "op=[]\n",
    "for i in range(L-1):\n",
    "    op=op+[(\"XX\",[i,i+1],-1/2)]\n",
    "    op=op+[(\"YY\",[i,i+1],-1/2)]\n",
    "    op=op+[(\"ZZ\",[i,i+1],-Delta/2)]\n",
    "\n",
    "if chain=='closed':\n",
    "    op=op+[(\"XX\",[L-1,0,-1/2],-1/2)]\n",
    "    op=op+[(\"YY\",[L-1,0,-1/2],-1/2)]\n",
    "    op=op+[(\"ZZ\",[L-1,0,-1/2],-Delta/2)]\n",
    "    op=op+[(\"I\",[0],Delta*L/2)]\n",
    "    \n",
    "if chain=='open':\n",
    "    op=op+[(\"Z\",[0],-h/2)]\n",
    "    op=op+[(\"Z\",[L-1],-hp/2)]\n",
    "    op=op+[(\"I\",[0],(h+hp+Delta*(L-1))/2)]\n",
    "\n",
    "ham = SparsePauliOp.from_sparse_list(op, num_qubits=L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f0d1175d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.4454014964983426"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "evaluate_energy(bethe,ham)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "7262e495",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1.4498157711985125+0j)\n"
     ]
    }
   ],
   "source": [
    "# energy from Bethe ansatz\n",
    "exact_energy=0\n",
    "for i in k:\n",
    "    exact_energy=exact_energy+2*(Delta-np.cos(i))\n",
    "print(exact_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "a2c89a5c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.37955524-0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.10631201-0.j        ,\n",
       "        0.        +0.j        , -0.05315601-0.0920689j ,\n",
       "       -0.18977762-0.32870448j,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.05315601+0.0920689j ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "       -0.05315601-0.0920689j ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.10631201-0.j        ,\n",
       "       -0.05315601+0.0920689j ,  0.        +0.j        ,\n",
       "       -0.18977762+0.32870448j,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.18977762+0.32870448j,\n",
       "        0.        +0.j        , -0.05315601+0.0920689j ,\n",
       "        0.10631201+0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.05315601-0.0920689j ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "       -0.05315601+0.0920689j ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.        +0.j        , -0.18977762-0.32870448j,\n",
       "       -0.05315601-0.0920689j ,  0.        +0.j        ,\n",
       "        0.10631201+0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "        0.37955524-0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ])"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv = Statevector.from_label('0'*L)\n",
    "ft_sv = sv.evolve(bethe)\n",
    "ft_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "a7c00518",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$0.3795552386 |000111\\rangle+0.1063120113 |001011\\rangle+(-0.0531560057 - 0.0920689025 i) |001101\\rangle+(-0.1897776193 - 0.3287044788 i) |001110\\rangle+(-0.0531560057 + 0.0920689025 i) |010011\\rangle+(-0.0531560057 - 0.0920689025 i) |010110\\rangle + \\ldots +(-0.0531560057 + 0.0920689025 i) |101100\\rangle+(-0.1897776193 - 0.3287044788 i) |110001\\rangle+(-0.0531560057 - 0.0920689025 i) |110010\\rangle+0.1063120113 |110100\\rangle+0.3795552386 |111000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ft_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "b9b2122f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.allclose((ham.to_matrix())@(ft_sv.data),exact_energy*(ft_sv.data),atol=1e-6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "084b4833",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "qiskit-102",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

